Asymptotic Optimality in Stochastic Optimization

We study local complexity measures for stochastic convex optimization problems, providing a local minimax theory analogous to that of H\'{a}jek and Le Cam for classical statistical problems. We give complementary optimality results, developing fully online methods that adaptively achieve optimal convergence guarantees. Our results provide function-specific lower bounds and convergence results that make precise a correspondence between statistical difficulty and the geometric notion of tilt-stability from optimization. As part of this development, we show how variants of Nesterov's dual averaging---a stochastic gradient-based procedure---guarantee finite time identification of constraints in optimization problems, while stochastic gradient procedures fail. Additionally, we highlight a gap between problems with linear and nonlinear constraints: standard stochastic-gradient-based procedures are suboptimal even for the simplest nonlinear constraints, necessitating the development of asymptotically optimal Riemannian stochastic gradient methods.

==> Julia/draw-identification.jl <==
# draw-identification.jl
#
# Draws identification results.

module IDDraw

using PyPlot;

# Note: ratio of axis should be 1.28251
axis_ratio = 1.282518;

# DrawAll()
#
# Draws all of the plots
function DrawAll()
  DrawNoise();
  DrawTangent();
  DrawNonLinearID();
  DrawSGD();
  DrawSGDPossibleStep();
  DrawDAPossible();
end

# DrawNoise()
#
# Draws three gradient vectors that might be minimizers
function DrawNoise()
  figure();
  x = linspace(0, 1, 101);
  y_bottom = zeros(101);
  y = sqrt(1 - x.^2);
  fill_between(x, y, y_bottom,
               facecolor = (.75, .75, .75),
               linewidth=2);
  # axis([0, 1.5, 0, 1.17]);

  axis([.6, 1.3, .4, .945]);
  # Now get a few different arrows that might be projected
  theta_star = pi / 5;
  theta = theta_star;
  x = cos(theta);
  y = sin(theta);
  dx = x / 3;
  dy = y / 3;
  arrow(x, y, dx, dy, facecolor = "k", linewidth = 2);

  theta = theta_star - .07;
  x = cos(theta);
  y = sin(theta);
  dx = x / 3;
  dy = y / 3;
  arrow(x, y, dx, dy, ls = "dashdot", edgecolor = "r", facecolor = "r",
        linewidth = 2);

  theta = theta_star + .09;
  x = cos(theta);
  y = sin(theta);
  dx = x / 2.7;
  dy = y / 2.7;
  arrow(x, y, dx, dy, ls = "dashdot", edgecolor = "r", facecolor = "r",
        linewidth = 2);

  theta = linspace(pi/5 - .09, pi/5 + .09, 7);
  plot(cos(theta), sin(theta), "r:.", linewidth=3, markersize=12);
  xticks([]);
  yticks([]);
  savefig("noisy-gradients.pdf", bbox_inches="tight");
end

# DrawTangents()
#
# Draws some tangents to the set
function DrawTangents()
  figure();
  x = linspace(0, 1, 101);
  y_bottom = zeros(101);
  y = sqrt(1 - x.^2);
  fill_between(x, y, y_bottom,
               facecolor = (.85, .85, .85),
               linewidth=2);
  # axis([0, 1.5, 0, 1.17]);

  axis([.5, 1.2, .4, .945]);
  # Now get a few different arrows that might be projected
  theta_star = pi / 5;
  theta = theta_star;
  x = cos(theta);
  y = sin(theta);
  dx = x / 3;
  dy = y / 3;
  arrow(x, y, dx, dy, facecolor = "k", linewidth = 2);

  x = linspace(.5, 1.2, 101);
  slope = 1 / (sin(theta) / cos(theta));
  x0 = cos(theta);
  plot(x, sin(theta) - slope * (x - x0), "b-.", linewidth=3);

  xticks([]);
  yticks([]);
  savefig("tangent-set.pdf", bbox_inches="tight");
end

# DrawSGD()
#
# Draws some iterates of the stochastic gradient method
function DrawSGD()
  srand(2);
  n_iter = 100;
  xiter = zeros(2, n_iter + 1);
  e2 = [0; 1];
  # Function: .5 * norm(x - .5 * e2)^2.
  for ii = 1:n_iter
    g = (xiter[:, ii] - .5 * e2);
    xiter[:, ii + 1] = xiter[:, ii] - (g + randn(2)) / sqrt(ii);
    xiter[1, ii + 1] = max(-1, min(xiter[1, ii + 1], 1));
    xiter[2, ii + 1] = min(xiter[2, ii + 1], 0);
  end
  figure();
  for ii = 1:n_iter
    plot(xiter[1, ii], xiter[2, ii], "ko-", markersize=5);
    # arrow(xiter[1, ii], xiter[2, ii],
    #       xiter[1, ii + 1] - xiter[1, ii],
    #       xiter[2, ii + 1] - xiter[2, ii]);
  end
  plot(0, 0, "*", markersize=15, color = [1, .9, .5]);
  savefig("sgd-iters.pdf", bbox_inches="tight");

  srand(2);
  xiter = zeros(2, n_iter + 1);
  z = zeros(2);
  for ii = 1:n_iter
    g = (xiter[:, ii] - .5 * e2) + randn(2);
    z = z + g;
    xiter[:, ii + 1] = -z / sqrt(ii);
    xiter[1, ii + 1] = max(-1, min(xiter[1, ii + 1], 1));
    xiter[2, ii + 1] = min(xiter[2, ii + 1], 0);
  end
  figure();
  for ii = 1:n_iter
    plot(xiter[1, ii], xiter[2, ii], "ko-", markersize=5);
    # arrow(xiter[1, ii], xiter[2, ii],
    #       xiter[1, ii + 1] - xiter[1, ii],
    #       xiter[2, ii + 1] - xiter[2, ii]);
  end
  plot(0, 0, "*", markersize=15, color = [1, .9, .5]);
  savefig("dual-averaging-iters.pdf", bbox_inches="tight");
end

# DrawSGDPossibleStep()
#
# Draw a picture explaining errors in SGD
function DrawSGDPossibleStep()
  theta = linspace(0, pi, 101);
  scale = .25;
  noise_top = scale * sin(theta) + .3 * scale;
  noise_bottom = -scale * sin(theta) + .3 * scale;
  noise_x = scale * cos(theta);
  x = linspace(-.5, .5);
  figure();
  fill_between(x, zeros(length(x)), -ones(length(x)),
               facecolor = [.8, .8, .8]);
  fill_between(noise_x, noise_top, noise_bottom,
               facecolor = [1, .8, .5], alpha = .5,
               edgecolor = [.6, 0, 0]);
  axis([-.5, .5, -.5 / axis_ratio, .5 / axis_ratio]);

  x = 0;
  y = 0;
  dx = 0;
  dy = scale * .3;
  arrow(x, y, dx, dy, facecolor = "k", linewidth = 2);
  xticks([]);
  yticks([]);
  savefig("sgd-possible.pdf", bbox_inches="tight");
end

# DrawDAPossible()
#
# Draw a picture explaining successes in Dual Averaging
function DrawDAPossible()
  theta = linspace(0, pi, 101);
  scale = .25;
  noise_top = scale * sin(theta) + .3 * scale;
  noise_bottom = -scale * sin(theta) + .3 * scale;
  noise_x = scale * cos(theta);
  x = linspace(-.5, .5);
  num_arrow_steps = 5;
  for ii = 1:num_arrow_steps
    figure();
    x_arrow = 0;
    y_arrow = 0;
    dx = 0;
    dy = scale * .3;
    fill_between(x, zeros(length(x)), -ones(length(x)),
                 facecolor = [.8, .8, .8]);
    fill_between(noise_x, noise_top + (ii - 1) * dy, noise_bottom + (ii - 1) * dy,
                 facecolor = [1, .8, .5], alpha = .5,
                 edgecolor = [.6, 0, 0]);
    y_lim = [-.1, .7] / axis_ratio;
    axis([-.4, .4, y_lim[1], y_lim[2]]);
    for jj = 0:(ii - 1)
      arrow(x_arrow, y_arrow + jj * dy, dx, dy, facecolor = "k", linewidth = 2);
    end
    xticks([]);
    yticks([]);
    savefig(string("da-possible", ii, ".pdf"), bbox_inches = "tight");
  end
end

# DrawTilt()
#
# Draws tilts of optimization problems
function DrawTilt()
  x = linspace(-1, 1);
  y = x.^2;
  u = .3;
  ylin = -u * x;
  yu = y + ylin;
  figure();
  plot(x, y, "k-", linewidth = 2);
  axis_lims = [-1, 1, -.2 / axis_ratio, 1.8 / axis_ratio];
  axis(axis_lims);
  xticks([]);
  yticks([]);
  savefig("simple-quad.pdf", bbox_inches="tight");
  
  figure();
  plot(x, y, "k-", linewidth = 2);
  plot(x, ylin, "r-", linewidth = 2);
  axis(axis_lims);
  xticks([]);
  yticks([]);
  savefig("simple-quad-lin.pdf", bbox_inches="tight");

  figure();
  plot(x, y, "k-", linewidth = 2);
  plot(x, ylin, "r-", linewidth = 2);
  plot(x, yu, "b-", linewidth = 2);
  axis(axis_lims);
  xticks([]);
  yticks([]);
  savefig("shifted-quad.pdf", bbox_inches="tight");
end

# DrawNonLinearID()
#
# More specifically, draws the convex set X of points described by pairs
# (x, y) satisfying
#
# x >= .25, f_1(x) <= y <= f_2(x), where
#
#  f_1(x) = .5 * x^3
#  f_2(x) = .5 * sqrt(x).
#
# Draws the normal cone to the set X at the point (1, .5), which is a
# corner of the set, as well as the two normal vectors (given by
# gradients) at that point. Draws a pair of vectors that lie in the
# interior of this normal cone as well.
function DrawNonLinearID()
  ## Non-linear drawing
  figure();

  x = linspace(.25, 1, 201);
  y_top = .5 * sqrt(x);
  y_bottom = .5 * x.^3;

  # Draw shape
  fill_between(x, y_top, y_bottom,
               facecolor = (.75, .75, .75),
               linewidth=2);

  plot([1], [.5], "ko", markersize=8,
       markerfacecolor = "k");

  # Draw gradient arrows at optimal point
  v_sqrt = [-1, 4];
  v_cubic = [1.5, -1];
  v_sqrt = v_sqrt / (5 * norm(v_sqrt));
  v_cubic = v_cubic / (5 * norm(v_cubic));

  # Draw arrows and interior of normal cone
  fill_between([1.0 + v_sqrt[1] * 20, 1.0, 1.0 + v_cubic[1] * 20],
               [1e5, 1e5, 1e5],
               [.5 + v_sqrt[2] * 20, .5, .5 + v_cubic[2] * 20],
               linewidth=0,
               facecolor = (.9, .9, .9));
  plot([1.0, 1 + v_sqrt[1] * 20], [.5, .5 + v_sqrt[2] * 20],
       "k-.", linewidth=2);
  plot([1.0, 1 + v_cubic[1] * 20], [.5, .5 + v_cubic[2] * 20],
       "k-.", linewidth=2);
  arrow_colors = (.2, .2, .2);
  arrow(1, .5, v_sqrt[1], v_sqrt[2], facecolor = arrow_colors,
        width=.0015);
  arrow(1, .5, v_cubic[1], v_cubic[2], facecolor = arrow_colors,
        width=.0015);

  # Draw vectors v and perturbed v.

  srand(0);
  arrow(1, .5, .2, .2);
  arrow(1, .5, .21, .15);

  # Set axis correctly

  aspect_ratio = 1.282515182186235;
  x_left = .2;
  x_right = 1.4;
  y_bottom = 0;
  y_top = (x_right - x_left) / aspect_ratio;

  axis([x_left, x_right, y_bottom, y_top]);
  xticks([]);
  yticks([]);

  savefig("identifiable-set.pdf", bbox_inches="tight");
end

end  # module IDDraw


==> Julia/sgd-constraint.jl <==
# SGD
#
# A simple set of scripts for comparing dual averaging and stochastic
# gradient descent with projections to the L2 ball.

module SGD

using PyPlot;

function funny_da(maxiter; x2_bound = 1.0)
  x = zeros(2);
  x_iters = zeros(2, maxiter);
  A = [1 -1; -1 1];
  b = [-1 0]';
  z = zeros(2);
  proj(x) = (return [max(x[1], 0), max(min(x[2], x2_bound), -x2_bound)]);
  for iter = 1:maxiter
    g = A * x - b + randn(2);
    z += g;
    stepsize = 1 / iter^.25;
    x = proj(-stepsize * z);
    x_iters[:, iter] = x;
  end
  return x_iters;
end

# sgd(maxiter, A, b; covmat = eye(size(A, 1)), ltwo_rad = Inf)
#
# Performs projected stochastic gradient descent on the objective
#
#   f(x) = .5 * x' * A * x - b' * x
#
# projecting to the L2 ball of radius ltwo_rad, where the stochastic
# gradients are of the form
#
#   g = A * x - b + Z
#
# where Z is i.i.d. Gaussian with covariance matrix covmat.
function sgd(maxiter, A, b;
             covmat = eye(size(A, 1)),
             ltwo_rad = Inf)
  (nn, mm) = size(A);
  x = zeros(nn);
  L = chol(covmat)';
  mean_x = zeros(nn);
  # Stepsize power must be in (.5, 1).
  steppow = .7;
  for iter = 1:maxiter
    stepsize = iter^(-steppow);
    x = x - stepsize * (A * x - b + L * randn(nn));
    if (ltwo_rad < Inf)
      if (norm(x, 2) > ltwo_rad)
        x = ltwo_rad * x / norm(x, 2);
      end
    end
    mean_x = mean_x + x;
  end
  mean_x /= maxiter;
  return mean_x;
end

# sgd(maxiter, A, b; covmat = eye(size(A, 1)), ltwo_rad = Inf)
#
# Performs (stochastic) dual averaging on the objective
#
#   f(x) = .5 * x' * A * x - b' * x
#
# projecting to the L2 ball of radius ltwo_rad, where the stochastic
# gradients are of the form
#
#   g = A * x - b + Z
#
# where Z is i.i.d. Gaussian with covariance matrix covmat.
function DA(maxiter, A, b;
            covmat = eye(size(A, 1)),
            ltwo_rad = Inf)
  (nn, mm) = size(A);
  x = zeros(nn);
  L = chol(covmat)';
  mean_x = zeros(nn);
  sum_g = zeros(nn);
  # Stepsize power must be in (0, .5).
  steppow = .3;
  for iter = 1:maxiter
    stepsize = iter^(-steppow);
    sum_g = sum_g + (A * x - b + L * randn(nn));
    x = -stepsize * sum_g;
    if (ltwo_rad < Inf && norm(x, 2) > ltwo_rad)
      x = ltwo_rad * x / norm(x, 2);
    end
    mean_x = mean_x + x;
  end
  mean_x /= maxiter;
  return mean_x;
end

# LtwoTests(num_tests = 200, maxiter = 5000)
#
# Performs Dual Averaging and SGD to solve the problem
#
#  min. f(x) = .5 * x' * A x - b' * x
#  s.t. ||x|| <= 1
#
# with i.i.d. Gaussian noise added to the gradients. Plots the results
# on a two-dimensional plot.
function LtwoTests(num_tests = 200, maxiter = 5000)
  results_sgd = zeros(2, num_tests);
  results_da = zeros(2, num_tests);
  A = randn(2, 2); A = A * A' + .05 * eye(2);
  b = randn(2);
  x_star = A \ b;
  ltwo_radius = 1.0;
  while (norm(x_star, 1) <= ltwo_radius)
    A = randn(2, 2); A = A * A' + .05 * eye(2);
    b = randn(2);
    x_star = A \ b;
  end
  println("Condition number of A is ", cond(A));
  lip_const = norm(A);
  for ii = 1:100
    x_star = x_star - (1/lip_const) * (A * x_star - b);
    if (norm(x_star) > ltwo_radius)
      x_star = x_star * ltwo_radius / norm(x_star);
    end
  end
  for ii = 1:num_tests
    results_sgd[:, ii] = sgd(maxiter, A, b, covmat = eye(2),
                             ltwo_rad = ltwo_radius) - x_star;
    results_da[:, ii] = DA(maxiter, A, b, covmat = eye(2),
                           ltwo_rad = ltwo_radius) - x_star;
  end
  figure();
  plot(vec(results_sgd[1, :]), vec(results_sgd[2, :]),
       "b.");
  plot(vec(results_da[1, :]), vec(results_da[2, :]),
       "k+");
  # Plotting the covariance doesn't make much sense anymore.
#   (D, V) = eig(A);
#   inds = sortperm(D, lt = >);
#   D = D[inds];
#   V = V[:, inds];
#   n_plot = 100;
#   circ = 2 * (((1/D[1]) * V[:, 1] * cos(linspace(0, 2 * pi, n_plot)')
#                + (1/D[2]) * V[:, 2] * sin(linspace(0, 2 * pi, n_plot)'))
#               / sqrt(maxiter));
#   plot(vec(circ[1, :]), vec(circ[2, :]), "r-");
  legend(["SGD", "Dual Avg"]);

end

function MultipleTests(num_tests = 200, maxiter = 5000)
  results_sgd = zeros(2, num_tests);
  results_da = zeros(2, num_tests);
  A = randn(2, 2); A = A * A' + .05 * eye(2);
  b = randn(2);
  x_star = A \ b;
  println("Condition number of A is ", cond(A));
  for ii = 1:num_tests
    results_sgd[:, ii] = sgd(maxiter, A, b) - x_star;
    results_da[:, ii] = DA(maxiter, A, b) - x_star;
  end
  figure();
  plot(vec(results_sgd[1, :]), vec(results_sgd[2, :]),
       "b.");
  plot(vec(results_da[1, :]), vec(results_da[2, :]),
       "k+");
  
  # Now, plot a level set for the appropriate covariance around 0.
  (D, V) = eig(A);
  inds = sortperm(D, lt = >);
  D = D[inds];
  V = V[:, inds];
  n_plot = 100;
  circ = 2 * (((1/D[1]) * V[:, 1] * cos(linspace(0, 2 * pi, n_plot)')
               + (1/D[2]) * V[:, 2] * sin(linspace(0, 2 * pi, n_plot)'))
              / sqrt(maxiter));
  plot(vec(circ[1, :]), vec(circ[2, :]), "r-");
  legend(["SGD", "Dual Avg"]);
end

end  # module SGD


==> Julia/sgd.jl <==
# SGD
#
# A simple set of scripts for comparing dual averaging and stochastic
# gradient descent with projections to the L2 ball.

module SGD

using PyPlot;

function funny_da(maxiter; x2_bound = 1.0)
  x = zeros(2);
  x_iters = zeros(2, maxiter);
  A = [1 -1; -1 1];
  b = [-1 0]';
  z = zeros(2);
  proj(x) = (return [max(x[1], 0), max(min(x[2], x2_bound), -x2_bound)]);
  for iter = 1:maxiter
    g = A * x - b + randn(2);
    z += g;
    stepsize = 1 / iter^.25;
    x = proj(-stepsize * z);
    x_iters[:, iter] = x;
  end
  return x_iters;
end

# sgd(maxiter, A, b; covmat = eye(size(A, 1)), ltwo_rad = Inf)
#
# Performs projected stochastic gradient descent on the objective
#
#   f(x) = .5 * x' * A * x - b' * x
#
# projecting to the L2 ball of radius ltwo_rad, where the stochastic
# gradients are of the form
#
#   g = A * x - b + Z
#
# where Z is i.i.d. Gaussian with covariance matrix covmat.
function sgd(maxiter, A, b;
             covmat = eye(size(A, 1)),
             ltwo_rad = Inf)
  (nn, mm) = size(A);
  x = zeros(nn);
  L = chol(covmat)';
  mean_x = zeros(nn);
  # Stepsize power must be in (.5, 1).
  steppow = .7;
  for iter = 1:maxiter
    stepsize = iter^(-steppow);
    x = x - stepsize * (A * x - b + L * randn(nn));
    if (ltwo_rad < Inf)
      if (norm(x, 2) > ltwo_rad)
        x = ltwo_rad * x / norm(x, 2);
      end
    end
    mean_x = mean_x + x;
  end
  mean_x /= maxiter;
  return mean_x;
end

# sgd(maxiter, A, b; covmat = eye(size(A, 1)), ltwo_rad = Inf)
#
# Performs (stochastic) dual averaging on the objective
#
#   f(x) = .5 * x' * A * x - b' * x
#
# projecting to the L2 ball of radius ltwo_rad, where the stochastic
# gradients are of the form
#
#   g = A * x - b + Z
#
# where Z is i.i.d. Gaussian with covariance matrix covmat.
function DA(maxiter, A, b;
            covmat = eye(size(A, 1)),
            ltwo_rad = Inf)
  (nn, mm) = size(A);
  x = zeros(nn);
  L = chol(covmat)';
  mean_x = zeros(nn);
  sum_g = zeros(nn);
  # Stepsize power must be in (0, .5).
  steppow = .3;
  for iter = 1:maxiter
    stepsize = iter^(-steppow);
    sum_g = sum_g + (A * x - b + L * randn(nn));
    x = -stepsize * sum_g;
    if (ltwo_rad < Inf && norm(x, 2) > ltwo_rad)
      x = ltwo_rad * x / norm(x, 2);
    end
    mean_x = mean_x + x;
  end
  mean_x /= maxiter;
  return mean_x;
end

# LtwoTests(num_tests = 200, maxiter = 5000)
#
# Performs Dual Averaging and SGD to solve the problem
#
#  min. f(x) = .5 * x' * A x - b' * x
#  s.t. ||x|| <= 1
#
# with i.i.d. Gaussian noise added to the gradients. Plots the results
# on a two-dimensional plot.
function LtwoTests(num_tests = 200, maxiter = 5000)
  results_sgd = zeros(2, num_tests);
  results_da = zeros(2, num_tests);
  A = randn(2, 2); A = A * A' + .05 * eye(2);
  b = randn(2);
  x_star = A \ b;
  ltwo_radius = 1.0;
  while (norm(x_star, 1) <= ltwo_radius)
    A = randn(2, 2); A = A * A' + .05 * eye(2);
    b = randn(2);
    x_star = A \ b;
  end
  println("Condition number of A is ", cond(A));
  lip_const = norm(A);
  for ii = 1:100
    x_star = x_star - (1/lip_const) * (A * x_star - b);
    if (norm(x_star) > ltwo_radius)
      x_star = x_star * ltwo_radius / norm(x_star);
    end
  end
  for ii = 1:num_tests
    results_sgd[:, ii] = sgd(maxiter, A, b, covmat = eye(2),
                             ltwo_rad = ltwo_radius) - x_star;
    results_da[:, ii] = DA(maxiter, A, b, covmat = eye(2),
                           ltwo_rad = ltwo_radius) - x_star;
  end
  figure();
  plot(vec(results_sgd[1, :]), vec(results_sgd[2, :]),
       "b.");
  plot(vec(results_da[1, :]), vec(results_da[2, :]),
       "k+");
  # Plotting the covariance doesn't make much sense anymore.
#   (D, V) = eig(A);
#   inds = sortperm(D, lt = >);
#   D = D[inds];
#   V = V[:, inds];
#   n_plot = 100;
#   circ = 2 * (((1/D[1]) * V[:, 1] * cos(linspace(0, 2 * pi, n_plot)')
#                + (1/D[2]) * V[:, 2] * sin(linspace(0, 2 * pi, n_plot)'))
#               / sqrt(maxiter));
#   plot(vec(circ[1, :]), vec(circ[2, :]), "r-");
  legend(["SGD", "Dual Avg"]);

end

function MultipleTests(num_tests = 200, maxiter = 5000)
  results_sgd = zeros(2, num_tests);
  results_da = zeros(2, num_tests);
  A = randn(2, 2); A = A * A' + .05 * eye(2);
  b = randn(2);
  x_star = A \ b;
  println("Condition number of A is ", cond(A));
  for ii = 1:num_tests
    results_sgd[:, ii] = sgd(maxiter, A, b) - x_star;
    results_da[:, ii] = DA(maxiter, A, b) - x_star;
  end
  figure();
  plot(vec(results_sgd[1, :]), vec(results_sgd[2, :]),
       "b.");
  plot(vec(results_da[1, :]), vec(results_da[2, :]),
       "k+");
  
  # Now, plot a level set for the appropriate covariance around 0.
  (D, V) = eig(A);
  inds = sortperm(D, lt = >);
  D = D[inds];
  V = V[:, inds];
  n_plot = 100;
  circ = 2 * (((1/D[1]) * V[:, 1] * cos(linspace(0, 2 * pi, n_plot)')
               + (1/D[2]) * V[:, 2] * sin(linspace(0, 2 * pi, n_plot)'))
              / sqrt(maxiter));
  plot(vec(circ[1, :]), vec(circ[2, :]), "r-");
  legend(["SGD", "Dual Avg"]);
end

end  # module SGD

